Classification of Local Problems on Paths from the Perspective of Descriptive Combinatorics

We classify which local problems with inputs on oriented paths have so-called Borel solution and show that this class of problems remains the same if we instead require a measurable solution, a factor of iid solution, or a solution with the property of Baire. Together with the work from the field of distributed computing [Balliu et al. PODC 2019], the work from the field of descriptive combinatorics [Gao et al. arXiv:1803.03872, Bernshteyn arXiv:2004.04905] and the work from the field of random processes [Holroyd et al. Annals of Prob. 2017, Greb\'ik, Rozho\v{n} arXiv:2103.08394], this finishes the classification of local problems with inputs on oriented paths using complexity classes from these three fields. A simple picture emerges: there are four classes of local problems and most classes have natural definitions in all three fields. Moreover, we now know that randomness does \emph{not} help with solving local problems on oriented paths.

==> fig/tiling-torus.cpp <==
#include <bits/stdc++.h>
using namespace std;

//vector<pair<int,int> > tiles = {{2, 2}, {2, 3}, {3, 3}};
vector<pair<int,int> > tiles = {{2, 2}, {3, 3}};
int W = 10;
int H = 17;
vector<pair<int,int> > interesting_solutions = {{13, 13}, {10, 15}, {13, 16}, {15, 16}, {16, 17}, {17, 17}};
vector<vector<vector<vector<char> > > > sols = vector<vector<vector<vector<char> > > >
	(W+1, vector<vector<vector<char> > >
		(H+1, vector<vector<char> >(H, vector<char>(W, 0))));

bool tiling(int h, int w, int y, int x, vector<vector<char> > mat){
	/*cerr << h << ", " << w << endl;
	for(int yy = 0; yy < h; ++yy){
		for(int xx = 0; xx < w; ++xx){
			cerr << (char)('0' + mat[yy][xx]);
		}cerr << endl;
	}cerr << endl;*/

	while(mat[y][x] != 0){
		++x;
		if(x == w){
			x = 0;
			++y;
		}
		if(y == h){
			for(int i = 0; i < h; ++i){
				for(int j = 0; j < w; ++j){
					sols[w][h][i][j] = mat[i][j];
				}
			}
			return true;
		}
	}

	for(int i = 0; i < tiles.size(); ++i){
		if(tiles[i].first > w || tiles[i].second >h)continue;
		if(y != 0 && x != 0){
			bool cantile = true;
			for(int xx = 0; xx < tiles[i].first; ++xx){
				for(int yy = 0; yy < tiles[i].second; ++yy){
					if(mat[(y+yy)%h][(x+xx)%w] != 0){
						cantile = false;
					}
				}
			}
			if(cantile){//cerr << "cantile" << endl;
				vector<vector<char> > newmat = mat;
				for(int xx = 0; xx < tiles[i].first; ++xx){
					for(int yy = 0; yy < tiles[i].second; ++yy){
						newmat[(y+yy)%h][(x+xx)%w] = i+1;
					}
				}
				if(tiling(h, w, y, x, newmat)){
					return true;
				}
			}
		}
		if(y != 0 && x == 0){
			for(int dif = 0; dif < tiles[i].first; ++dif){
				bool cantile = true;
				for(int xx = 0; xx < tiles[i].first; ++xx){
					for(int yy = 0; yy < tiles[i].second; ++yy){
						if(mat[(y+yy)%h][(x+xx-dif+w)%w] != 0){
							cantile = false;
						}
					}
				}
				if(cantile){//cerr << "cantile" << endl;
					vector<vector<char> > newmat = mat;
					for(int xx = 0; xx < tiles[i].first; ++xx){
						for(int yy = 0; yy < tiles[i].second; ++yy){
							newmat[(y+yy)%h][(x+xx-dif+w)%w] = i+1;
						}
					}
					if(tiling(h, w, y, x, newmat)){
						return true;
					}
				}	

			}
		}
		if(y == 0){
			for(int dif = 0; dif < tiles[i].second; ++dif){
				bool cantile = true;
				for(int xx = 0; xx < tiles[i].first; ++xx){
					for(int yy = 0; yy < tiles[i].second; ++yy){
						if(mat[(y+yy-dif+h)%h][(x+xx)%w] != 0){
							cantile = false;
						}
					}
				}
				if(cantile){//cerr << "cantile" << endl;
					vector<vector<char> > newmat = mat;
					for(int xx = 0; xx < tiles[i].first; ++xx){
						for(int yy = 0; yy < tiles[i].second; ++yy){
							newmat[(y+yy-dif+h)%h][(x+xx)%w] = i+1;
						}
					}
					if(tiling(h, w, y, x, newmat)){
						return true;
					}
				}	

			}
		}
	
	}
	return false;
}

int main(){			
	vector<vector<int> > vysl = vector<vector<int> >(H+1, vector<int>(W+1, 0));
	for(int w = 2; w <= W; ++w){
		for(int h = w; h <= H; ++h){
			vector<vector<char> > mat = vector<vector<char> >(h, vector<char>(w, 0));
			bool tilable = tiling(h, w, 0, 0, mat);
			vysl[h][w] = tilable;
			if(tilable){
				cout << w << " x " << h << endl;
			}
		}		
	}
	for(int h = 1; h <= H; ++h){
		if(h<=9)cout << " ";
		cout << h << " ";
		for(int w = 1; w <= W; ++w){
			cout << (char)('0' + vysl[h][w]);
		}cout << endl;
	}cout << endl;

	for(int it = 0; it < interesting_solutions.size(); ++it){
		int w = interesting_solutions[it].first;
		int h = interesting_solutions[it].second;
		if(w > W || h > H)continue;
		cout << w << ", " << h << endl;
		for(int i = 0; i < h; ++i){
			for(int j = 0; j < w; ++j){
				cout << (char)('0'+sols[w][h][i][j]);
			}cout << endl;
		}cout << endl;
	}
}

==> fig/tiling.cpp <==
#include <bits/stdc++.h>
using namespace std;

vector<pair<int,int> > tiles = {{2, 2}, {2, 3}, {3, 3}};
//vector<pair<int,int> > tiles = {{2, 2}, {3, 3}};

bool tiling(int h, int w, int y, int x, vector<vector<char> > mat){
	/*cerr << h << ", " << w << endl;
	for(int yy = 0; yy < h; ++yy){
		for(int xx = 0; xx < w; ++xx){
			cerr << (char)('0' + mat[yy][xx]);
		}cerr << endl;
	}cerr << endl;*/

	while(mat[y][x] == 1){
		++x;
		if(x == w){
			x = 0;
			++y;
		}
		if(y == h){
			return true;
		}
	}

	for(int i = 0; i < tiles.size(); ++i){
		if(x + tiles[i].first <= w && y + tiles[i].second <= h){
			bool cantile = true;
			for(int xx = x; xx < x + tiles[i].first; ++xx){
				for(int yy = y; yy < y + tiles[i].second; ++yy){
					if(mat[yy][xx] == 1){
						cantile = false;
					}
				}
			}
			if(cantile){//cerr << "cantile" << endl;
				vector<vector<char> > newmat = mat;
				for(int xx = x; xx < x + tiles[i].first; ++xx){
					for(int yy = y; yy < y + tiles[i].second; ++yy){
						newmat[yy][xx] = 1;
					}
				}
				if(tiling(h, w, y, x, newmat)){
					return true;
				}
			}
		}
	}
	return false;
}

int main(){
	int W = 15;
	int H = 15;
	//int D = 2;
			
	vector<vector<int> > vysl = vector<vector<int> >(H+1, vector<int>(W+1, 0));
	for(int w = 2; w <= W; ++w){
		for(int h = 2; h <= H; ++h){
			vector<vector<char> > mat = vector<vector<char> >(h, vector<char>(w, 0));
			//mat[0][0]=mat[0][1]=mat[1][0]=mat[1][1]=mat[2][0]=mat[2][1]=1;
			//mat[h-1-0-D][w-1-0]=mat[h-1-1-D][w-1-0]=mat[h-1-2-D][w-1-0]=1;
			bool tilable = tiling(h, w, 0, 0, mat);
			vysl[h][w] = tilable;
			if(tilable){
				cout << w << " x " << h << endl;
			}
		}		
	}
	for(int h = 1; h <= H; ++h){
		if(h<=9)cout << " ";
		cout << h << " ";
		for(int w = 1; w <= W; ++w){
			cout << (char)('0' + vysl[h][w]);
		}cout << endl;
	}cout << endl;
}
